Always Lurking: Understanding and Mitigating Bias in Online Human Trafficking Detection

Web-based human trafficking activity has increased in recent years but it remains sparsely dispersed among escort advertisements and difficult to identify due to its often-latent nature. The use of intelligent systems to detect trafficking can thus have a direct impact on investigative resource allocation and decision-making, and, more broadly, help curb a widespread social problem. Trafficking detection involves assigning a normalized score to a set of escort advertisements crawled from the Web -- a higher score indicates a greater risk of trafficking-related (involuntary) activities. In this paper, we define and study the problem of trafficking detection and present a trafficking detection pipeline architecture developed over three years of research within the DARPA Memex program. Drawing on multi-institutional data, systems, and experiences collected during this time, we also conduct post hoc bias analyses and present a bias mitigation plan. Our findings show that, while automatic trafficking detection is an important application of AI for social good, it also provides cautionary lessons for deploying predictive machine learning algorithms without appropriate de-biasing. This ultimately led to integration of an interpretable solution into a search system that contains over 100 million advertisements and is used by over 200 law enforcement agencies to investigate leads.

==> resources/source-stats.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Source Distribution\n",
    "\n",
    "Added by TG, \n",
    "Goal: to understand if training data represented source distribution."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import math\n",
    "from matplotlib import pyplot as plt\n",
    "params = {\n",
    "    'font.size': 22,\n",
    "    'font.family':'sans-serif',\n",
    "    'font.sans-serif':['Helvetica'],\n",
    "    'text.usetex': True\n",
    "    }\n",
    "plt.rcParams.update(params)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "([('backpage.com', 40709503),\n",
       "  ('liveescortreviews.com', 32001856),\n",
       "  ('eroticmugshots.com', 13131063),\n",
       "  ('escortphonelist.com', 7905919),\n",
       "  ('escortsincollege.com', 6851276),\n",
       "  ('escortads.xxx', 3888895),\n",
       "  ('escortsinthe.us', 3581716),\n",
       "  ('cityxguide.com', 2368640),\n",
       "  ('craigslist.org', 1214603),\n",
       "  ('myproviderguide.com', 1214144),\n",
       "  ('massagetroll.com', 1035297),\n",
       "  ('theeroticreview.com', 973013),\n",
       "  ('asexyservice.com', 894562),\n",
       "  ('eccie.net', 780729),\n",
       "  ('naughtyreviews.com', 698245),\n",
       "  ('cityvibe.com', 670907),\n",
       "  ('escortsin.ca', 449308),\n",
       "  ('backpage.ca', 382207),\n",
       "  ('backpage.mx', 348823),\n",
       "  ('utopiaguide.com', 243563)],\n",
       " 121191570,\n",
       " 0.9847571823683776,\n",
       " 0.015242817631622397)"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "inp = \"digg-domain-stats.tsv\"\n",
    "with open(inp) as f:\n",
    "    data = [(r[0], int(r[1])) for r in \n",
    "            (l.split() for l in f.readlines())]\n",
    "k = 20\n",
    "total = sum(x[1] for x in data)\n",
    "top_k = sum(x[1] for x in data[:k])\n",
    "rest_k = sum(x[1] for x in data[k:])\n",
    "data[:k], total, top_k/total, rest_k/total"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAxwAAALnCAYAAAADJUFmAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1134dd0b8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def show_map(data, k=20, norm=1e6, title='Source of Ads'):\n",
    "    \n",
    "    data_top = data[:k]\n",
    "    data_top.append(('(others)', sum(x[1] for x in data[k:])))\n",
    "    sites = [x[0] for x in data_top]\n",
    "    counts = [x[1] / norm for x in data_top]\n",
    "\n",
    "    y_pos = list(range(len(sites)))\n",
    "\n",
    "    plt.figure(figsize=(10, 12))\n",
    "    plt.barh(y_pos, counts, align='edge', alpha=0.99, height=0.5)\n",
    "    plt.yticks(y_pos, sites)\n",
    "    plt.xlabel(r'Number of ads $ \\times 10^%d$' % math.log10(norm))\n",
    "    plt.title(title)\n",
    "    plt.show()\n",
    "\n",
    "show_map(data, k=15, norm=1e6)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Training Data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[('liveescortreviews.com', 116850),\n",
       " ('eroticmugshots.com', 43167),\n",
       " ('backpage.com', 23195),\n",
       " ('escortads.xxx', 4350),\n",
       " ('escortphonelist.com', 4306),\n",
       " ('escortsincollege.com', 3973),\n",
       " ('escortsinthe.us', 2209),\n",
       " ('escortsin.ca', 2020),\n",
       " ('cityxguide.com', 984),\n",
       " ('myproviderguide.com', 663)]"
      ]
     },
     "execution_count": 56,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "with open ('2016-summer-cp1-train-sites.txt') as f:\n",
    "    train_stats = [(r[1], int(r[0])) for r in \n",
    "            (l.split() for l in f.readlines())]\n",
    "train_stats[:10]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAxwAAALnCAYAAAADJUFmAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\ngAMAAABANQQcAAAAAKr5/8m5A5Qq6xSgAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1134b6f98>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "show_map(train_stats, k=10, norm=1e4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

